Revealing missing charges with generalised quantum fluctuation relations

The non-equilibrium dynamics of quantum many-body systems is one of the most fascinating problems in physics. Open questions range from how they relax to equilibrium to how to extract useful work from them. A critical point lies in assessing whether a system has conserved quantities (or 'charges'), as these can drastically influence its dynamics. Here we propose a general protocol to reveal the existence of charges based on a set of exact relations between out-of-equilibrium fluctuations and equilibrium properties of a quantum system. We apply these generalised quantum fluctuation relations to a driven quantum simulator, demonstrating their relevance to obtain unbiased temperature estimates from non-equilibrium measurements. Our findings will help guide research on the interplay of quantum and thermal fluctuations in quantum simulation, in studying the transition from integrability to chaos and in the design of new quantum devices.

==> qfr4gge_data/fig2-script.py <==
import matplotlib.pyplot as plt
import matplotlib.patches as patches
#from matplotlib import colors as mcolors
from matplotlib.ticker import (MultipleLocator, FormatStrFormatter, AutoMinorLocator, ScalarFormatter)

plt.rc('text', usetex=True)
plt.rc('font', family='sans-serif', size='14')
#plt.rc('text.latex', preamble=r'\usepackage[usenames,dvipsnames,svgnames,table]{xcolor}')
plt.rc('text.latex', preamble=r'\usepackage{color} \usepackage{tikz}')
#plt.rcParams['font.sans-serif'] = 'Geneva'
plt.rcParams['font.sans-serif'] = 'Arial'
#font.serif          : DejaVu Serif, Bitstream Vera Serif, New Century Schoolbook, Century Schoolbook L, Utopia, ITC Bookman, Bookman, Nimbus Roman No9 L, Times New Roman, Times, Palatino, Charter, serif
#font.sans-serif     : DejaVu Sans, Bitstream Vera Sans, Lucida Grande, Verdana, Geneva, Lucid, Arial, Helvetica, Avant Garde, sans-serif

def plot2ab(files,plot2, ax):
	import numpy as np
	import matplotlib.pyplot as plt
	plt.rc('text', usetex=True)
	plt.rc('font', family='sans-serif', size='14')
	plt.rcParams['font.sans-serif'] = 'Arial'

	fsz=12 # font size
	mszCirc=6 # markersize
	mszDiam=6 # markersize

	print (" [plot2ab] ")
	#print(files)
	#print(plot2)
	files0, files1, files2, files3 = files

	# Read data =======================================================

	# First data series: ------------------------------------------
	f = open(files0, 'r')
	x_list=[]
	y_list=[]
	n=0
	for line in f:
		the_list = [x for x in line.split()]
		if the_list:
			the_array=np.asarray(the_list)
			x_list.append( float(the_array[0]) )
			y_list.append( float(the_array[1]) )
		n=n+1

	x0=np.array(x_list)
	y0=np.array(y_list)
	print( " min(x0)=" + str(min(x0)) )
	print( " max(x0)=" + str(max(x0)) )

	# Second data series: ------------------------------------------
	f = open(files1, 'r')
	x_list=[]
	y_list=[]
	n=0
	for line in f:
		the_list = [x for x in line.split()]
		if the_list:
			the_array=np.asarray(the_list)
			x_list.append( float(the_array[0]) )
			y_list.append( float(the_array[1]) )
		n=n+1
	x1=np.array(x_list)
	y1=np.array(y_list)

	# Third data series: ------------------------------------------
	f = open(files2, 'r')
	x_list=[]
	y_list=[]
	n=0
	for line in f:
		the_list = [x for x in line.split()]
		if the_list:
			the_array=np.asarray(the_list)
			x_list.append( float(the_array[0]) )
			y_list.append( float(the_array[1]) )
		n=n+1
	x2=np.array(x_list)
	y2=np.array(y_list)

	# Fourth data series: ------------------------------------------
	f = open(files3, 'r')
	x_list=[]
	y_list=[]
	n=0
	for line in f:
		the_list = [x for x in line.split()]
		if the_list:
			the_array=np.asarray(the_list)
			x_list.append( float(the_array[0]) )
			y_list.append( float(the_array[1]) )
		n=n+1
	x3=np.array(x_list)
	y3=np.array(y_list)

	# Create plot =======================================================
	# dark blue line: RGB = 18, 68, 86
	# blue in circle centre: RGB = 29, 106, 135
	# green line: RGB = 88, 129, 51
	# green in circle centre: RGB = 116, 168, 69
	# xkcd:pale orange   #ffa756		tangerine	    #ff9408
	# terracotta	    #ca6641		pumpkin 	    #e17701
	# xkcd:dull green    #74a662		xkcd:dull teal     #5f9e8f
	# xkcd:fern green    #548d44		xkcd:ocean blue    #03719c
	# xkcd:prussian blue #004577		xkcd:peacock blue  #016795
	#  orchid (purple)   #bf77f6

	colorchoice='bluegreen'
	colorchoice='blueorange'
	if colorchoice=='bluegree': # blue(good)-green(bad)
		ax.semilogx(x1, y1, '-',  label=r"$e^{-\Delta\cal F}$",
			linewidth=3, color='#016795')
		ax.semilogx(x2, y2, 'o',  label=r"$e^{-\cal W}$", markersize=mszCirc,
			markerfacecolor='#03719c', markeredgewidth=2, markeredgecolor='#004577')
		ax.semilogx(x0, y0, '--', label=r"$e^{-\beta\Delta F}$",
			linewidth=3, color='#548d44', )
		ax.semilogx(x3, y3, '^',  label=r"$e^{-\beta w}$", markersize=mszDiam,
			markerfacecolor='none', markeredgewidth=2, markeredgecolor='#548d44')
	elif colorchoice=='blueorange': # blue(bad)-orange(good)
		#ax.semilogx(x1, y1, '-',  label=r"$e^{-\Delta\cal F}$",
		ax.semilogx(x1, y1, '-',  label=r"$\exp[-\Delta\cal F]$",
			linewidth=3, color='#e17701')
		#ax.semilogx(x2, y2, 'o',  label=r"$e^{-\cal W}$",
		ax.semilogx(x2, y2, 'o',  label=r"$\exp[-\cal W]$", markersize=mszCirc,
			markerfacecolor='#ff9408', markeredgewidth=2, markeredgecolor='#e17701')
		#ax.semilogx(x0, y0, '--', label=r"$e^{-\beta\Delta F}$",
		ax.semilogx(x0, y0, '--', label=r"$\exp[-\beta\Delta F]$",
			linewidth=3, color='#03719c', )
		xxx = ax.get_xticks()
		print( " xticks pre: " + str( xxx ) )
		ax.set_xticks([0.001, 0.01, 0.1, 1, 10, 100])
		xxx = ax.get_xticks()
		print( " xticks post: " + str( xxx ) )
		#axsi.set_xticklabels(axsi.get_xticks(), family=plt.rcParams['font.sans-serif'])

		#ax.semilogx(x3, y3, 'd',  label=r"$e^{-\beta w}$",
		ax.semilogx(x3, y3, 'd',  label=r"$\exp[-\beta w]$", markersize=mszDiam,
			markerfacecolor='none', markeredgewidth=1.5, markeredgecolor='#03719c')

	return ax #plotfilename #fig, ax

# -----------------------------------------------------------------
def plot2cd(files,plot2, ax):
	import numpy as np
	import matplotlib.pyplot as plt
	plt.rc('text', usetex=True)
	plt.rc('text', usetex=True)
	plt.rc('font', family='sans-serif')#, size='14')
	plt.rcParams['font.sans-serif'] = 'Arial'

	#fsz=12 # font size
	#lfsz=14 # legend font size
	msz=5 # markersize
	msz2=10
	mew=1.5 # markeredgewidth
	bwd=4 # bar width

	print (" [plot2cd] ")
	files0, files1 = files

	# Read data =======================================================

	# First data series: ------------------------------------------
	f = open(files0, 'r')
	x_list=[]
	y_list=[]
	n=0
	for line in f:
		the_list = [x for x in line.split()]
		if the_list:
			the_array=np.asarray(the_list)
			x_list.append( float(the_array[0]) )
			y_list.append( float(the_array[1]) )
		n=n+1

	x0=np.array(x_list)
	y0=np.array(y_list)

	# Second data series: ------------------------------------------
	f = open(files1, 'r')
	x_list=[]
	y_list=[]
	n=0
	for line in f:
		the_list = [x for x in line.split()]
		if the_list:
			the_array=np.asarray(the_list)
			x_list.append( float(the_array[0]) )
			y_list.append( float(the_array[1]) )
		n=n+1
	x1=np.array(x_list)
	y1=np.array(y_list)

	# Create plot =======================================================
	if plot2 in ['2c1','2d1']:
		ax.bar(x1, y1, label=r"$P_{FW}(w)$", color='#03719c', edgecolor='k', width = bwd)
		ax.plot(x0+2, y0, 'd', label=r"$P_{BW}(-w)e^{\beta(w-\Delta F)}$",
			markersize=msz, markerfacecolor='w', markeredgecolor='k', markeredgewidth=mew)
	elif plot2 in ['2c2','2d2']:
		ax.bar(x1, y1, label=r"${\cal P}_{FW}(\cal W)$", color='#e17701', edgecolor='k', width = bwd)
		ax.plot(x0+2, y0, 'd', label=r"${\cal P}_{BW}(-{\cal W})e^{{\cal W}-\Delta{\cal F}}$",
			markersize=msz, markerfacecolor='w', markeredgecolor='k', markeredgewidth=mew)
	return ax # plotfilename #fig, ax


# -----------------------------------------------------------------
# -----------------------------------------------------------------
# -----------------------------------------------------------------

# Reading in the data from a file:

#if plot2=='2a':
files0='QJE-beta01_betaQ03-expBetaDeltaF.dat'
files1='QJE-beta01_betaQ03-expDeltaCalF.dat'
files2='QJE-beta01_betaQ03-expCalW.dat'
files3='QJE-beta01_betaQ03-expBetaW.dat'
files2a=[files0, files1, files2, files3]
#elif plot2=='2b':
files0='QJE-beta01_betaQ-01-expBetaDeltaF.dat'
files1='QJE-beta01_betaQ-01-expDeltaCalF.dat'
files2='QJE-beta01_betaQ-01-expCalW.dat'
files3='QJE-beta01_betaQ-01-expBetaW.dat'
files2b=[files0, files1, files2, files3]
#elif plot2=='2c1': # std TCR betaQ>0
files0='TCR-beta01_betaQ03-std-pBWexp.dat'
files1='TCR-beta01_betaQ03-std-pFW.dat'
files2c1=[files0, files1]
#elif plot2=='2c2': # gen TCR betaQ>0
files0='TCR-beta01_betaQ03-gen-pBWexp.dat'
files1='TCR-beta01_betaQ03-gen-pFW.dat'
files2c2=[files0, files1]
#elif plot2=='2d1': # std TCR betaQ<0
files0='TCR-beta01_betaQ-01-std-pBWexp.dat'
files1='TCR-beta01_betaQ-01-std-pFW.dat'
files2d1=[files0, files1]
#elif plot2=='2d2': # gen TCR betaQ<0
files0='TCR-beta01_betaQ-01-gen-pBWexp.dat'
files1='TCR-beta01_betaQ-01-gen-pFW.dat'
files2d2=[files0, files1]

plotslist=[ '2a', '2c1', '2c2', '2b', '2d1', '2d2' ]
filesdict= { '2a': files2a, '2b': files2b, 
	     '2c1': files2c1, '2c2': files2c2, '2d1': files2d1, '2d2': files2d2 }

fig, ((ax1, ax2, ax3), (ax4, ax5, ax6)) = plt.subplots(nrows=2, ncols=3, figsize=(297/25.4, 142/25.4)) # orig units are inches

lfsz2ab=12
lfsz=13

for ii in range(6): # ii = 0, ..., 5
	if ii==0:
		axsi=ax1
	if ii==1:
		axsi=ax2
	if ii==2:
		axsi=ax3
	if ii==3:
		axsi=ax4
	if ii==4:
		axsi=ax5
	if ii==5:
		axsi=ax6
	plot2=plotslist[ii]
	print ( " plot: " + str(ii) + " " + str(plot2) )
	if plot2 in ['2a','2b']:
		figfile = plot2ab(filesdict[plot2],plot2,axsi)
	else:
		figfile = plot2cd(filesdict[plot2],plot2,axsi)

	#axsi.grid(True)
	axsi.grid(False)
	#axsi.set_xticklabels(axsi.get_xticks(), family=plt.rcParams['font.sans-serif'])
	axsi.set_xticklabels(axsi.get_xticks(), family=plt.rcParams['font.sans-serif'])
	axsi.set_yticklabels(axsi.get_yticks(), family=plt.rcParams['font.sans-serif'])

	if plot2=='2a':
		axsi.set_title(r'\LARGE{Standard vs. Generalised QJE}', y=1.1) # y = shifts up the title
		#axsi.set_title('Standard vs. Generalised QJE', y=1.1) # y = shifts up the title
		axsi.set_xlabel(r'Protocol duration $\tau$ [$\mu$s]')
		axsi.set_ylim([0.475, 1.45])
		axsi.set_xticks([0.001, 0.01, 0.1, 1, 10, 100]) # setting this by hand in Revision - it gives absurd labels otherwise
		#legend = axsi.legend(loc='lower left', shadow=False, frameon=True, fontsize=lfsz2ab, handletextpad=0.5, handlelength=1.7, numpoints=1 )
		legend = axsi.legend(loc='lower left', shadow=False, frameon=False, fontsize=lfsz2ab, handletextpad=0.5, handlelength=1.7, numpoints=1 )
	elif plot2=='2b':
		axsi.set_xlabel(r'Protocol duration $\tau$ [$\mu$s]')
		axsi.set_xticks([0.001, 0.01, 0.1, 1, 10, 100]) # setting this by hand in Revision - it gives absurd labels otherwise
		axsi.set_ylim([1.35, 3.35])
		#legend = axsi.legend(loc='upper left', shadow=False, frameon=True, fontsize=lfsz2ab, handlelength=1.7, numpoints=1 )
		legend = axsi.legend(loc='upper left', shadow=False, frameon=False, fontsize=lfsz2ab, handlelength=1.7, numpoints=1 )

	if plot2=='2c1':
		axsi.set_title('\LARGE{Standard TCR}', y=1.1)
	if plot2=='2c2':
		axsi.set_title('\LARGE{Generalised TCR}', y=1.1)

	if plot2 in ['2c1','2c2','2d1','2d2']:
		#axsi.grid(True)
		axsi.set_ylabel('Probability density')
		axsi.set_xlim([-40, 130])
		axsi.set_ylim([0.001, 0.1])
		#legend = axsi.legend(loc='upper right', shadow=False, frameon=True, fontsize=lfsz, handlelength=1.7, numpoints=1 )
		handles, labelsss = axsi.get_legend_handles_labels()
		#axsi.legend(handles[::-1], labelsss[::-1], loc='upper right', shadow=False, frameon=True, fontsize=lfsz, handlelength=1.7, numpoints=1 )
		axsi.legend(handles[::-1], labelsss[::-1], loc='upper right', shadow=False, frameon=False, fontsize=lfsz, handlelength=1.7, numpoints=1 )

	if plot2 in ['2c1','2d1']:
		axsi.set_xlabel(r'Standard work $w$')
	if plot2 in ['2c2','2d2']:
		axsi.set_xlabel(r'Generalised work $\cal W$')
	if plot2 in ['2c1','2c2']:
		axsi.set_ylim([ 0.0, 0.085])
	if plot2 in ['2d1','2d2']:
		axsi.set_ylim([ 0.0, 0.065])
	if plot2=='2a':
		# Purple/teal boxes around tau=1 microsec data in (a,b):
		axsi.add_patch(
			patches.Rectangle(
			        (0.7, 0.6), # bottom-left corner, in coordinates=plot coordinates
			        0.7, #width
			        0.7, #height
			        fill=False,      # remove background
				edgecolor='#5f9e8f', linestyle='solid', linewidth=1.5
			)
		)
	if plot2=='2b':
		# Purple/teal boxes around tau=1 microsec data in (a,b):
		axsi.add_patch(
			patches.Rectangle(
			        (0.7, 1.5), # bottom-left corner, in coordinates=plot coordinates
			        0.7, #width
			        1.8, #height
			        fill=False,      # remove background
				edgecolor='#5f9e8f', linestyle='solid', linewidth=1.5
			)
		)

	axsi.set_xticklabels(axsi.get_xticks(), family=plt.rcParams['font.sans-serif'])
	axsi.set_yticklabels(axsi.get_yticks(), family=plt.rcParams['font.sans-serif'])
	if plot2 in ['2a','2b']:
		sf = ScalarFormatter()
		sf.set_scientific(True)
	if plot2 in ['2a']:
		#axsi.xaxis.set_major_locator([0.001, 0.01, 0.1, 1, 10, 100])
		#xpos=[0.001, 0.01, 0.1, 1, 10, 100]
		#plt.xticks(xpos)
		#plt.xticks(xpos, ['0.001', '0.01', 'A'])
		#axsi.set_xticklabels(xpos)
		axsi.yaxis.set_major_locator(MultipleLocator(0.20))
		axsi.yaxis.set_major_formatter(FormatStrFormatter('%.1f'))
		sf = ScalarFormatter()
		sf.set_scientific(True)
	if plot2 in ['2c1','2c2','2d1','2d2']:
		axsi.xaxis.set_major_locator(MultipleLocator(20))
		axsi.xaxis.set_major_formatter(FormatStrFormatter('%i'))

plt.tight_layout(pad=0.1, w_pad=0.1, h_pad=0.5) # ensure all axes and titles fit and don't overlap between subplots
#plt.text(-490,0.154,r'\LARGE\begin{tikzpicture} \node at (0,0) [rectangle,draw] (v100) {(a)}; \draw (v100); \end{tikzpicture}', color='w', backgroundcolor='k')
#plt.text(-490,0.07,r'\LARGE\begin{tikzpicture} \node at (0,0) [rectangle,draw] (v100) {(b)}; \draw (v100); \end{tikzpicture}', color='w', backgroundcolor='k')
#plt.text(-290,0.154,r'\LARGE\begin{tikzpicture} \node at (0,0) [rectangle,draw] (v100) {(c1)}; \draw (v100); \end{tikzpicture}', color='w', backgroundcolor='k')
#plt.text(-290,0.07,r'\LARGE\begin{tikzpicture} \node at (0,0) [rectangle,draw] (v100) {(c2)}; \draw (v100); \end{tikzpicture}', color='w', backgroundcolor='k')
#plt.text( -75,0.154,r'\LARGE\begin{tikzpicture} \node at (0,0) [rectangle,draw] (v100) {(d1)}; \draw (v100); \end{tikzpicture}', color='w', backgroundcolor='k')
#plt.text( -75,0.07,r'\LARGE\begin{tikzpicture} \node at (0,0) [rectangle,draw] (v100) {(d2)}; \draw (v100); \end{tikzpicture}', color='w', backgroundcolor='k')
plt.text(-490,0.155,r'\LARGE\begin{tikzpicture} \node at (0,0) [rectangle,draw] (v100) {(a)}; \draw (v100); \end{tikzpicture}', color='k', backgroundcolor='none')
plt.text(-490,0.067,r'\LARGE\begin{tikzpicture} \node at (0,0) [rectangle,draw] (v100) {(b)}; \draw (v100); \end{tikzpicture}', color='k', backgroundcolor='w')
plt.text(-285,0.155,r'\LARGE\begin{tikzpicture} \node at (0,0) [rectangle,draw] (v100) {(c)}; \draw (v100); \end{tikzpicture}', color='k', backgroundcolor='w')
plt.text(-285,0.067,r'\LARGE\begin{tikzpicture} \node at (0,0) [rectangle,draw] (v100) {(d)}; \draw (v100); \end{tikzpicture}', color='k', backgroundcolor='w')
plt.text( -75,0.155,r'\LARGE\begin{tikzpicture} \node at (0,0) [rectangle,draw] (v100) {(e)}; \draw (v100); \end{tikzpicture}', color='k', backgroundcolor='w')
plt.text( -75,0.067,r'\LARGE\begin{tikzpicture} \node at (0,0) [rectangle,draw] (v100) {(f)}; \draw (v100); \end{tikzpicture}', color='k', backgroundcolor='w')

#plt.show()
saveplot = True
if (saveplot):
	filename='fig2.png'
	filename='fig2.pdf'
	print (" Saving plot to " + filename)
	#figi.savefig(filename, bbox_inches='tight', format='png', dpi=100)
	fig.savefig(filename, bbox_inches='tight', format='pdf', dpi=600)
	filename='fig2.ps'
	print (" Saving plot to " + filename)
	plt.savefig(filename, bbox_inches='tight', format='ps', dpi=600)
	print (" - All done - ")
plt.close('all')



==> qfr4gge_data/fig_s1-script.py <==
import matplotlib.pyplot as plt
import matplotlib.patches as patches
#from matplotlib import colors as mcolors
from matplotlib.ticker import (MultipleLocator, FormatStrFormatter, AutoMinorLocator, ScalarFormatter)

plt.rc('text', usetex=True)
plt.rc('font', family='sans-serif', size='16')
#plt.rc('text.latex', preamble=r'\usepackage[usenames,dvipsnames,svgnames,table]{xcolor}')
plt.rc('text.latex', preamble=r'\usepackage{color} \usepackage{tikz}')
#plt.rcParams['font.sans-serif'] = 'Geneva'
plt.rcParams['font.sans-serif'] = 'Arial'
#font.serif          : DejaVu Serif, Bitstream Vera Serif, New Century Schoolbook, Century Schoolbook L, Utopia, ITC Bookman, Bookman, Nimbus Roman No9 L, Times New Roman, Times, Palatino, Charter, serif
#font.sans-serif     : DejaVu Sans, Bitstream Vera Sans, Lucida Grande, Verdana, Geneva, Lucid, Arial, Helvetica, Avant Garde, sans-serif

# -----------------------------------------------------------------
def plot_s1(files,plot2, ax):
	import numpy as np
	import matplotlib.pyplot as plt
	plt.rc('text', usetex=True)
	plt.rc('text', usetex=True)
	plt.rc('font', family='sans-serif')
	plt.rcParams['font.sans-serif'] = 'Arial'

	msz=10 # markersize
	msz2=15
	mew=1.5 # markeredgewidth
	bwd=4 # bar width

	print (" [plot_s1] ")
	#files0, files1 = files

	# Read data =======================================================

	f = open(files, 'r')
	Wfw_list=[]
	Pfw_list=[]
	Wbw_list=[]
	Pbw_list=[]
	for line in f:
		the_list = [x for x in line.split()]
		if the_list:
			the_array=np.asarray(the_list)
			Wfw_list.append( float(the_array[0]) )
			Pfw_list.append( float(the_array[1]) )
			Wbw_list.append( float(the_array[2]) )
			Pbw_list.append( float(the_array[3]) )

	Wfw=np.array(Wfw_list)
	Pfw=np.array(Pfw_list)
	Wbw=np.array(Wbw_list)
	Pbw=np.array(Pbw_list)

	# Create plot =======================================================
	if plot2 in ['a1','b1']:
		ax.bar(Wfw, Pfw, label=r"$P_{FW}(w)$", color='#03719c', edgecolor='k', width = bwd)
		ax.plot(Wbw+2, Pbw, 'd', label=r"$P_{BW}(-w)e^{\beta(w-\Delta F)}$",
			markersize=msz, markerfacecolor='w', markeredgecolor='k', markeredgewidth=mew)
	elif plot2 in ['a2','b2']:
		ax.bar(Wfw, Pfw, label=r"${\cal P}_{FW}(\cal W)$", color='#e17701', edgecolor='k', width = bwd)
		ax.plot(Wbw+2, Pbw, 'd', label=r"${\cal P}_{BW}(-{\cal W})e^{{\cal W}-\Delta{\cal F}}$",
			markersize=msz, markerfacecolor='w', markeredgecolor='k', markeredgewidth=mew)
	return ax # plotfilename #fig, ax


# -----------------------------------------------------------------
# -----------------------------------------------------------------
# -----------------------------------------------------------------

# Reading in the data from a file:

files = ['tasaki_ener.01.07.n7dick_t1024_10-3_sl3.dat', # beta=0.1, betaM=0.3
	 'tasaki.01.07.n7dick_t1024_10-3_sl3.dat',
	 'tasaki_ener.01.03.n7dick_t1024_10-3_sl3.dat', # beta=0.1, betaM=-0.1
	 'tasaki.01.03.n7dick_t1024_10-3_sl3.dat']

plotslist=[ 'a1', 'a2', 'b1', 'b2' ]
filesdict= { 'a1': files[0], 'a2': files[1], 
	     'b1': files[2], 'b2': files[3] }

fig, ((ax1, ax2), (ax3, ax4)) = plt.subplots(nrows=2, ncols=2, figsize=(297/25.4, 248/25.4)) # orig units are inches

lfsz=16

for ii in range(4): # ii = 0, ..., 3
	if ii==0:
		axsi=ax1
	if ii==1:
		axsi=ax2
	if ii==2:
		axsi=ax3
	if ii==3:
		axsi=ax4
	plot2=plotslist[ii]
	print ( " plot: " + str(ii) + " " + str(plot2) )
	figfile = plot_s1(filesdict[plot2],plot2,axsi)

	axsi.grid(False)
	#axsi.set_xticklabels(axsi.get_xticks(), family=plt.rcParams['font.sans-serif'])
	axsi.set_xticklabels(axsi.get_xticks(), family=plt.rcParams['font.sans-serif'])
	axsi.set_yticklabels(axsi.get_yticks(), family=plt.rcParams['font.sans-serif'])

	if plot2=='a1':
		axsi.set_title('\huge{Standard TCR}', y=1.1)
	if plot2=='a2':
		axsi.set_title('\huge{Generalised TCR}', y=1.1)

	axsi.set_ylabel('Probability density')
	axsi.set_xlim([-40, 110])
	handles, labelsss = axsi.get_legend_handles_labels()
	axsi.legend(handles[::-1], labelsss[::-1], loc='upper right', shadow=False, frameon=False, fontsize=lfsz, handlelength=1.7, numpoints=1 )

	if plot2 in ['a1','b1']:
		axsi.set_xlabel(r'Standard work $w$')
	if plot2 in ['a2','b2']:
		axsi.set_xlabel(r'Generalised work $\cal W$')
	if plot2 in ['a1','a2']:
		axsi.set_ylim([ 0.0, 0.105])
	if plot2 in ['b1','b2']:
		axsi.set_ylim([ 0.0, 0.08])

	axsi.set_xticklabels(axsi.get_xticks(), family=plt.rcParams['font.sans-serif'])
	axsi.set_yticklabels(axsi.get_yticks(), family=plt.rcParams['font.sans-serif'])
	axsi.xaxis.set_major_locator(MultipleLocator(20))
	axsi.xaxis.set_major_formatter(FormatStrFormatter('%i'))

plt.tight_layout() # ensure all axes and titles fit and don't overlap
#plt.tight_layout(pad=0.1, w_pad=0.1, h_pad=0.5) # ensure all axes and titles fit and don't overlap between subplots
#plt.text(-245,0.185,r'\LARGE\begin{tikzpicture} \node at (0,0) [rectangle,draw] (v100) {(a1)}; \draw (v100); \end{tikzpicture}', color='w', backgroundcolor='k')
#plt.text(-245,0.087,r'\LARGE\begin{tikzpicture} \node at (0,0) [rectangle,draw] (v100) {(a2)}; \draw (v100); \end{tikzpicture}', color='w', backgroundcolor='k')
#plt.text( -60,0.185,r'\LARGE\begin{tikzpicture} \node at (0,0) [rectangle,draw] (v100) {(b1)}; \draw (v100); \end{tikzpicture}', color='w', backgroundcolor='k')
#plt.text( -60,0.087,r'\LARGE\begin{tikzpicture} \node at (0,0) [rectangle,draw] (v100) {(b2)}; \draw (v100); \end{tikzpicture}', color='w', backgroundcolor='k')
plt.text(-245,0.185,r'\LARGE\begin{tikzpicture} \node at (0,0) [rectangle,draw] (v100) {(a)}; \draw (v100); \end{tikzpicture}', color='k', backgroundcolor='none')
plt.text(-245,0.085,r'\LARGE\begin{tikzpicture} \node at (0,0) [rectangle,draw] (v100) {(b)}; \draw (v100); \end{tikzpicture}', color='k', backgroundcolor='none')
plt.text( -62,0.185,r'\LARGE\begin{tikzpicture} \node at (0,0) [rectangle,draw] (v100) {(c)}; \draw (v100); \end{tikzpicture}', color='k', backgroundcolor='none')
plt.text( -62,0.085,r'\LARGE\begin{tikzpicture} \node at (0,0) [rectangle,draw] (v100) {(d)}; \draw (v100); \end{tikzpicture}', color='k', backgroundcolor='none')

#plt.show()
saveplot = True
if (saveplot):
	filename='fig_s1.png'
	filename='fig_s1.pdf'
	print ( " Saving plot to " + filename )
	fig.savefig(filename, bbox_inches='tight', format='pdf', dpi=600)
        #filename='fig_s1.svg'
        #print (" Saving plot to " + filename)
        #plt.savefig(filename, bbox_inches='tight', format='svg')
        print (" - All done - ")
plt.close('all')


